Parameter control for binary black hole initial data

When numerically solving Einstein's equations for binary black holes (BBH), we must find initial data on a three-dimensional spatial slice by solving constraint equations. The construction of initial data is a multi-step process, in which one first chooses freely specifiable data that define a conformal background and impose boundary conditions. Then, one numerically solves elliptic equations and calculates physical properties such as horizon masses, spins, and asymptotic quantities from the solution. To achieve desired properties, one adjusts the free data in an iterative ``control'' loop. Previous methods for these iterative adjustments rely on Newtonian approximations and do not allow the direct control of total energy and angular momentum of the system, which becomes particularly important in the study of hyperbolic encounters of black holes. Using the $\texttt{SpECTRE}$ code, we present a novel parameter control procedure that benefits from Broyden's method in all controlled quantities. We use this control scheme to minimize drifts in bound orbits and to enable the construction of hyperbolic encounters. We see that the activation of off-diagonal terms in the control Jacobian gives us better efficiency when compared to the simpler implementation in the Spectral Einstein Code ($\texttt{SpEC}$). We demonstrate robustness of the method across extreme configurations, including spin magnitudes up to $\chi = 0.9999$, mass ratios up to $q = 50$, and initial separations up to $D_0 = 1000M$. Given the open-source nature of $\texttt{SpECTRE}$, this is the first time a parameter control scheme for constructing bound and unbound BBH initial data is available to the numerical-relativity community.

==> anc/D100.yaml <==
# Distributed under the MIT License.
# See LICENSE.txt for details.

Executable: SolveXcts
TargetParams:
  AdmMass: 1.0226
  AdmAngularMomentumZ: 1.0941
  AdmLinearMomentum:
  - 0.0
  - 0.0
  - 0.0
  CenterOfMass:
  - 0.0
  - 0.0
  - 0.0
  DimensionlessSpinA:
  - 0.0
  - 0.0
  - 0.0
  DimensionlessSpinB:
  - 0.0
  - 0.0
  - 0.0
  Eccentricity: null
  MassA: 0.5
  MassB: 0.5
  MassRatio: 1.0
  MeanAnomalyFraction: null
  NumOrbits: null
  TimeToMerger: null
ExpectedOutput:
  - BbhReductions.h5
  - BbhVolume*.h5
Next:
  Run: spectre.Pipelines.Bbh.PostprocessId:postprocess_id
  With:
    id_input_file_path: __file__
    id_run_dir: ./
    pipeline_dir: None
    horizon_l_max: 20
    control: True
    control_refinement_level: 1
    control_polynomial_order: 9
    control_params:
      - MassA
      - MassB
      - DimensionlessSpinA
      - DimensionlessSpinB
      - CenterOfMass
      - AdmLinearMomentum
      - AdmMass
      - AdmAngularMomentumZ
    evolve: False
    eccentricity_control: False
    negative_expansion_bc: True
    scheduler: sbatch
    copy_executable: None
    submit_script_template: /home/imendes/codes/spectre/build/bin/python/spectre/support/SubmitTemplate.sh
    submit: True

---

Parallelization:
  ElementDistribution: NumGridPoints

Background: &background
  Binary:
    XCoords: [&x_left -50.0, &x_right 50.0]
    CenterOfMassOffset:
      - &y_offset 0.0
      - &z_offset 0.0
    ObjectLeft: &kerr_left
      KerrSchild:
        Mass: &mass_left 0.41
        Spin: &spin_left
          - 0.0
          - 0.0
          - 0.0
        Center: [0., 0., 0.]
        Velocity: [0., 0., 0.]
    ObjectRight: &kerr_right
      KerrSchild:
        Mass: &mass_right 0.41
        Spin: &spin_right
          - 0.0
          - 0.0
          - 0.0
        Center: [0., 0., 0.]
        Velocity: [0., 0., 0.]
    AngularVelocity: 0.00043764
    Expansion: -0.00425206
    LinearVelocity:
      - 0.0
      - 0.0
      - 0.0
    FalloffWidths:
      - 30.0
      - 30.0

InitialGuess: *background

DomainCreator:
  BinaryCompactObject:
    ObjectA:
      InnerRadius: 0.7626
      OuterRadius: 26.666666666666668
      XCoord: *x_right
      Interior:
        ExciseWithBoundaryCondition:
          ApparentHorizon:
            Center: [*x_right, *y_offset, *z_offset]
            Rotation:
              - -0.0
              - -0.0
              - 0.00043764
            Lapse: *kerr_right
            NegativeExpansion: *kerr_right
      UseLogarithmicMap: True
    ObjectB:
      InnerRadius: 0.7626
      OuterRadius: 26.666666666666668
      XCoord: *x_left
      Interior:
        ExciseWithBoundaryCondition:
          ApparentHorizon:
            Center: [*x_left, *y_offset, *z_offset]
            Rotation:
              - -0.0
              - -0.0
              - 0.00043764
            Lapse: *kerr_left
            NegativeExpansion: *kerr_left
      UseLogarithmicMap: True
    CenterOfMassOffset: [*y_offset, *z_offset]
    Envelope:
      Radius: &outer_shell_inner_radius 400.0
      RadialDistribution: Projective
    OuterShell:
      Radius: &outer_radius 1e5
      RadialPartitioning: []
      RadialDistribution: &outer_shell_distribution Inverse
      OpeningAngle: 120.0
      BoundaryCondition: Robin
    UseEquiangularMap: True
    CubeScale: 1.0
    InitialRefinement:
      ObjectAShell:     [1, 1, 1]
      ObjectBShell:     [1, 1, 1]
      ObjectACube:      [1, 1, 1]
      ObjectBCube:      [1, 1, 1]
      Envelope:         [1, 1, 2]
      OuterShell0:       [1, 1, 1]
    # This p-refinement represents a crude manual optimization of the domain. We
    # will need AMR to optimize the domain further.
    InitialGridPoints:
      ObjectAShell:   [10, 10, 14]
      ObjectBShell:   [10, 10, 14]
      ObjectACube:    [10, 10, 11]
      ObjectBCube:    [10, 10, 11]
      Envelope:       [10, 10, 10]
      OuterShell0:     [15, 15, 10]
    TimeDependentMaps:
      InitialTime: 0.
      ExpansionMap: None
      RotationMap: None
      TranslationMap: None
      SkewMap: None
      ShapeMapA:
        LMax: 20
        InitialValues:
          Mass: *mass_right
          Spin: *spin_right
        SizeInitialValues: Auto
        TransitionEndsAtCube: False
      ShapeMapB:
        LMax: 20
        InitialValues:
          Mass: *mass_left
          Spin: *spin_left
        SizeInitialValues: Auto
        TransitionEndsAtCube: False
      GridCenters: None

Amr:
  Verbosity: Verbose
  Criteria: []
  Policies:
    EnforceTwoToOneBalanceInNormalDirection: true
    Isotropy: Anisotropic
    Limits:
      NumGridPoints: Auto
      RefinementLevel: Auto
      ErrorBeyondLimits: False
    AllowCoarsening: True
  Iterations: 1

PhaseChangeAndTriggers: []

Discretization:
  DiscontinuousGalerkin:
    PenaltyParameter: 1.5
    Massive: True
    Quadrature: GaussLobatto
    Formulation: WeakInertial

Observers:
  VolumeFileName: "BbhVolume"
  ReductionFileName: "BbhReductions"

NonlinearSolver:
  NewtonRaphson:
    ConvergenceCriteria:
      MaxIterations: 20
      RelativeResidual: 0.
      AbsoluteResidual: 1.e-8
    SufficientDecrease: 1.e-4
    MaxGlobalizationSteps: 10
    DampingFactor: 1.
    Verbosity: Verbose

LinearSolver:
  Gmres:
    ConvergenceCriteria:
      MaxIterations: 100
      RelativeResidual: 1.e-3
      AbsoluteResidual: 1.e-9
    Verbosity: Quiet

  Multigrid:
    Iterations: 1
    MaxLevels: Auto
    PreSmoothing: True
    PostSmoothingAtBottom: True
    Verbosity: Silent
    OutputVolumeData: False

  SchwarzSmoother:
    MaxOverlap: 2
    Iterations: 3
    Verbosity: Silent
    SubdomainSolver:
      Gmres:
        ConvergenceCriteria:
          MaxIterations: 3
          RelativeResidual: 1.e-4
          AbsoluteResidual: 1.e-10
        Verbosity: Silent
        Restart: None
        Preconditioner:
          MinusLaplacian:
            Solver:
              ExplicitInverse:
                WriteMatrixToFile: None
            BoundaryConditions: Auto
    SkipResets: True
    ObservePerCoreReductions: False

RadiallyCompressedCoordinates:
  InnerRadius: *outer_shell_inner_radius
  OuterRadius: *outer_radius
  Compression: *outer_shell_distribution

EventsAndTriggersAtIterations:
  - Trigger: HasConverged
    Events:
      - ObserveFields:
          SubfileName: VolumeData
          VariablesToObserve:
            - ConformalFactor
            - Lapse
            - Shift
            - ShiftExcess
            - SpatialMetric
            - InverseSpatialMetric
            - SpatialChristoffelSecondKind
            - ExtrinsicCurvature
            - SpatialRicci
            - RadiallyCompressedCoordinates
          InterpolateToMesh: None
          CoordinatesFloatingPointType: Double
          FloatingPointTypes: [Double]
          BlocksToObserve: All
      - ObserveAdmIntegrals

RandomizeInitialGuess: None

ResourceInfo:
  AvoidGlobalProc0: false
  Singletons: Auto


==> anc/D1000.yaml <==
# Distributed under the MIT License.
# See LICENSE.txt for details.

Executable: SolveXcts
TargetParams:
  AdmMass: 1.0550
  AdmAngularMomentumZ: 1.2943
  AdmLinearMomentum:
  - 0.0
  - 0.0
  - 0.0
  CenterOfMass:
  - 0.0
  - 0.0
  - 0.0
  DimensionlessSpinA:
  - 0.0
  - 0.0
  - 0.0
  DimensionlessSpinB:
  - 0.0
  - 0.0
  - 0.0
  Eccentricity: null
  MassA: 0.5
  MassB: 0.5
  MassRatio: 1.0
  MeanAnomalyFraction: null
  NumOrbits: null
  TimeToMerger: null
ExpectedOutput:
  - BbhReductions.h5
  - BbhVolume*.h5
Next:
  Run: spectre.Pipelines.Bbh.PostprocessId:postprocess_id
  With:
    id_input_file_path: __file__
    id_run_dir: ./
    pipeline_dir: None
    horizon_l_max: 20
    control: True
    control_refinement_level: 1
    control_polynomial_order: 11
    control_params:
      - MassA
      - MassB
      - DimensionlessSpinA
      - DimensionlessSpinB
      - CenterOfMass
      - AdmLinearMomentum
      - AdmMass
      - AdmAngularMomentumZ
    evolve: False
    eccentricity_control: False
    negative_expansion_bc: True
    scheduler: sbatch
    copy_executable: None
    submit_script_template: /home/imendes/codes/spectre/build/bin/python/spectre/support/SubmitTemplate.sh
    submit: True

---

Parallelization:
  ElementDistribution: NumGridPoints

Background: &background
  Binary:
    XCoords: [&x_left -500.0, &x_right 500.0]
    CenterOfMassOffset:
      - &y_offset 0.0
      - &z_offset 0.0
    ObjectLeft: &kerr_left
      KerrSchild:
        Mass: &mass_left 0.41
        Spin: &spin_left
          - 0.0
          - 0.0
          - 0.0
        Center: [0., 0., 0.]
        Velocity: [0., 0., 0.]
    ObjectRight: &kerr_right
      KerrSchild:
        Mass: &mass_right 0.41
        Spin: &spin_right
          - 0.0
          - 0.0
          - 0.0
        Center: [0., 0., 0.]
        Velocity: [0., 0., 0.]
    AngularVelocity: 5.1772e-06
    Expansion: -0.000663325
    LinearVelocity:
      - 0.0
      - 0.0
      - 0.0
    FalloffWidths:
      - 300.0
      - 300.0

InitialGuess: *background

DomainCreator:
  BinaryCompactObject:
    ObjectA:
      InnerRadius: 0.7626
      OuterRadius: 266.6666666666667
      XCoord: *x_right
      Interior:
        ExciseWithBoundaryCondition:
          ApparentHorizon:
            Center: [*x_right, *y_offset, *z_offset]
            Rotation:
              - -0.0
              - -0.0
              - 5.1772e-06
            Lapse: *kerr_right
            NegativeExpansion: *kerr_right
      UseLogarithmicMap: True
    ObjectB:
      InnerRadius: 0.7626
      OuterRadius: 266.6666666666667
      XCoord: *x_left
      Interior:
        ExciseWithBoundaryCondition:
          ApparentHorizon:
            Center: [*x_left, *y_offset, *z_offset]
            Rotation:
              - -0.0
              - -0.0
              - 5.1772e-06
            Lapse: *kerr_left
            NegativeExpansion: *kerr_left
      UseLogarithmicMap: True
    CenterOfMassOffset: [*y_offset, *z_offset]
    Envelope:
      Radius: &outer_shell_inner_radius 4000.0
      RadialDistribution: Projective
    OuterShell:
      Radius: &outer_radius 1e5
      RadialPartitioning: []
      RadialDistribution: &outer_shell_distribution Inverse
      OpeningAngle: 120.0
      BoundaryCondition: Robin
    UseEquiangularMap: True
    CubeScale: 1.0
    InitialRefinement:
      ObjectAShell:     [1, 1, 1]
      ObjectBShell:     [1, 1, 1]
      ObjectACube:      [1, 1, 1]
      ObjectBCube:      [1, 1, 1]
      Envelope:         [1, 1, 2]
      OuterShell0:       [2, 2, 1]
    # This p-refinement represents a crude manual optimization of the domain. We
    # will need AMR to optimize the domain further.
    InitialGridPoints:
      ObjectAShell:   [12, 12, 16]
      ObjectBShell:   [12, 12, 16]
      ObjectACube:    [12, 12, 13]
      ObjectBCube:    [12, 12, 13]
      Envelope:       [12, 12, 12]
      OuterShell0:     [12, 12, 12]
    TimeDependentMaps:
      InitialTime: 0.
      ExpansionMap: None
      RotationMap: None
      TranslationMap: None
      SkewMap: None
      ShapeMapA:
        LMax: 20
        InitialValues:
          Mass: *mass_right
          Spin: *spin_right
        SizeInitialValues: Auto
        TransitionEndsAtCube: False
      ShapeMapB:
        LMax: 20
        InitialValues:
          Mass: *mass_left
          Spin: *spin_left
        SizeInitialValues: Auto
        TransitionEndsAtCube: False
      GridCenters: None

Amr:
  Verbosity: Verbose
  Criteria: []
  Policies:
    EnforceTwoToOneBalanceInNormalDirection: true
    Isotropy: Anisotropic
    Limits:
      NumGridPoints: Auto
      RefinementLevel: Auto
      ErrorBeyondLimits: False
    AllowCoarsening: True
  Iterations: 1

PhaseChangeAndTriggers: []

Discretization:
  DiscontinuousGalerkin:
    PenaltyParameter: 1.5
    Massive: True
    Quadrature: GaussLobatto
    Formulation: WeakInertial

Observers:
  VolumeFileName: "BbhVolume"
  ReductionFileName: "BbhReductions"

NonlinearSolver:
  NewtonRaphson:
    ConvergenceCriteria:
      MaxIterations: 20
      RelativeResidual: 0.
      AbsoluteResidual: 1.e-8
    SufficientDecrease: 1.e-4
    MaxGlobalizationSteps: 10
    DampingFactor: 1.
    Verbosity: Verbose

LinearSolver:
  Gmres:
    ConvergenceCriteria:
      MaxIterations: 100
      RelativeResidual: 1.e-3
      AbsoluteResidual: 1.e-9
    Verbosity: Quiet

  Multigrid:
    Iterations: 1
    MaxLevels: Auto
    PreSmoothing: True
    PostSmoothingAtBottom: True
    Verbosity: Silent
    OutputVolumeData: False

  SchwarzSmoother:
    MaxOverlap: 2
    Iterations: 3
    Verbosity: Silent
    SubdomainSolver:
      Gmres:
        ConvergenceCriteria:
          MaxIterations: 3
          RelativeResidual: 1.e-4
          AbsoluteResidual: 1.e-10
        Verbosity: Silent
        Restart: None
        Preconditioner:
          MinusLaplacian:
            Solver:
              ExplicitInverse:
                WriteMatrixToFile: None
            BoundaryConditions: Auto
    SkipResets: True
    ObservePerCoreReductions: False

RadiallyCompressedCoordinates:
  InnerRadius: *outer_shell_inner_radius
  OuterRadius: *outer_radius
  Compression: *outer_shell_distribution

EventsAndTriggersAtIterations:
  - Trigger: HasConverged
    Events:
      - ObserveFields:
          SubfileName: VolumeData
          VariablesToObserve:
            - ConformalFactor
            - Lapse
            - Shift
            - ShiftExcess
            - SpatialMetric
            - InverseSpatialMetric
            - SpatialChristoffelSecondKind
            - ExtrinsicCurvature
            - SpatialRicci
            - RadiallyCompressedCoordinates
          InterpolateToMesh: None
          CoordinatesFloatingPointType: Double
          FloatingPointTypes: [Double]
          BlocksToObserve: All
      - ObserveAdmIntegrals

RandomizeInitialGuess: None

ResourceInfo:
  AvoidGlobalProc0: false
  Singletons: Auto


==> anc/D250.yaml <==
# Distributed under the MIT License.
# See LICENSE.txt for details.

Executable: SolveXcts
TargetParams:
  AdmMass: 1.0550
  AdmAngularMomentumZ: 1.2943
  AdmLinearMomentum:
  - 0.0
  - 0.0
  - 0.0
  CenterOfMass:
  - 0.0
  - 0.0
  - 0.0
  DimensionlessSpinA:
  - 0.0
  - 0.0
  - 0.0
  DimensionlessSpinB:
  - 0.0
  - 0.0
  - 0.0
  Eccentricity: null
  MassA: 0.5
  MassB: 0.5
  MassRatio: 1.0
  MeanAnomalyFraction: null
  NumOrbits: null
  TimeToMerger: null
ExpectedOutput:
  - BbhReductions.h5
  - BbhVolume*.h5
Next:
  Run: spectre.Pipelines.Bbh.PostprocessId:postprocess_id
  With:
    id_input_file_path: __file__
    id_run_dir: ./
    pipeline_dir: None
    horizon_l_max: 20
    control: True
    control_refinement_level: 1
    control_polynomial_order: 11
    control_params:
      - MassA
      - MassB
      - DimensionlessSpinA
      - DimensionlessSpinB
      - CenterOfMass
      - AdmLinearMomentum
      - AdmMass
      - AdmAngularMomentumZ
    evolve: False
    eccentricity_control: False
    negative_expansion_bc: True
    scheduler: sbatch
    copy_executable: None
    submit_script_template: /home/imendes/codes/spectre/build/bin/python/spectre/support/SubmitTemplate.sh
    submit: True

---

Parallelization:
  ElementDistribution: NumGridPoints

Background: &background
  Binary:
    XCoords: [&x_left -125.0, &x_right 125.0]
    CenterOfMassOffset:
      - &y_offset 0.0
      - &z_offset 0.0
    ObjectLeft: &kerr_left
      KerrSchild:
        Mass: &mass_left 0.41
        Spin: &spin_left
          - 0.0
          - 0.0
          - 0.0
        Center: [0., 0., 0.]
        Velocity: [0., 0., 0.]
    ObjectRight: &kerr_right
      KerrSchild:
        Mass: &mass_right 0.41
        Spin: &spin_right
          - 0.0
          - 0.0
          - 0.0
        Center: [0., 0., 0.]
        Velocity: [0., 0., 0.]
    AngularVelocity: 8.28352e-05
    Expansion: -0.0026533
    LinearVelocity:
      - 0.0
      - 0.0
      - 0.0
    FalloffWidths:
      - 75.0
      - 75.0

InitialGuess: *background

DomainCreator:
  BinaryCompactObject:
    ObjectA:
      InnerRadius: 0.7626
      OuterRadius: 66.66666666666667
      XCoord: *x_right
      Interior:
        ExciseWithBoundaryCondition:
          ApparentHorizon:
            Center: [*x_right, *y_offset, *z_offset]
            Rotation:
              - -0.0
              - -0.0
              - 8.28352e-05
            Lapse: *kerr_right
            NegativeExpansion: *kerr_right
      UseLogarithmicMap: True
    ObjectB:
      InnerRadius: 0.7626
      OuterRadius: 66.66666666666667
      XCoord: *x_left
      Interior:
        ExciseWithBoundaryCondition:
          ApparentHorizon:
            Center: [*x_left, *y_offset, *z_offset]
            Rotation:
              - -0.0
              - -0.0
              - 8.28352e-05
            Lapse: *kerr_left
            NegativeExpansion: *kerr_left
      UseLogarithmicMap: True
    CenterOfMassOffset: [*y_offset, *z_offset]
    Envelope:
      Radius: &outer_shell_inner_radius 1000.0
      RadialDistribution: Projective
    OuterShell:
      Radius: &outer_radius 1e5
      RadialPartitioning: []
      RadialDistribution: &outer_shell_distribution Inverse
      OpeningAngle: 120.0
      BoundaryCondition: Robin
    UseEquiangularMap: True
    CubeScale: 1.0
    InitialRefinement:
      ObjectAShell:     [1, 1, 1]
      ObjectBShell:     [1, 1, 1]
      ObjectACube:      [1, 1, 1]
      ObjectBCube:      [1, 1, 1]
      Envelope:         [1, 1, 2]
      OuterShell0:       [2, 2, 1]
    # This p-refinement represents a crude manual optimization of the domain. We
    # will need AMR to optimize the domain further.
    InitialGridPoints:
      ObjectAShell:   [12, 12, 16]
      ObjectBShell:   [12, 12, 16]
      ObjectACube:    [12, 12, 13]
      ObjectBCube:    [12, 12, 13]
      Envelope:       [12, 12, 12]
      OuterShell0:     [12, 12, 12]
    TimeDependentMaps:
      InitialTime: 0.
      ExpansionMap: None
      RotationMap: None
      TranslationMap: None
      SkewMap: None
      ShapeMapA:
        LMax: 20
        InitialValues:
          Mass: *mass_right
          Spin: *spin_right
        SizeInitialValues: Auto
        TransitionEndsAtCube: False
      ShapeMapB:
        LMax: 20
        InitialValues:
          Mass: *mass_left
          Spin: *spin_left
        SizeInitialValues: Auto
        TransitionEndsAtCube: False
      GridCenters: None

Amr:
  Verbosity: Verbose
  Criteria: []
  Policies:
    EnforceTwoToOneBalanceInNormalDirection: true
    Isotropy: Anisotropic
    Limits:
      NumGridPoints: Auto
      RefinementLevel: Auto
      ErrorBeyondLimits: False
    AllowCoarsening: True
  Iterations: 1

PhaseChangeAndTriggers: []

Discretization:
  DiscontinuousGalerkin:
    PenaltyParameter: 1.5
    Massive: True
    Quadrature: GaussLobatto
    Formulation: WeakInertial

Observers:
  VolumeFileName: "BbhVolume"
  ReductionFileName: "BbhReductions"

NonlinearSolver:
  NewtonRaphson:
    ConvergenceCriteria:
      MaxIterations: 20
      RelativeResidual: 0.
      AbsoluteResidual: 1.e-8
    SufficientDecrease: 1.e-4
    MaxGlobalizationSteps: 10
    DampingFactor: 1.
    Verbosity: Verbose

LinearSolver:
  Gmres:
    ConvergenceCriteria:
      MaxIterations: 100
      RelativeResidual: 1.e-3
      AbsoluteResidual: 1.e-9
    Verbosity: Quiet

  Multigrid:
    Iterations: 1
    MaxLevels: Auto
    PreSmoothing: True
    PostSmoothingAtBottom: True
    Verbosity: Silent
    OutputVolumeData: False

  SchwarzSmoother:
    MaxOverlap: 2
    Iterations: 3
    Verbosity: Silent
    SubdomainSolver:
      Gmres:
        ConvergenceCriteria:
          MaxIterations: 3
          RelativeResidual: 1.e-4
          AbsoluteResidual: 1.e-10
        Verbosity: Silent
        Restart: None
        Preconditioner:
          MinusLaplacian:
            Solver:
              ExplicitInverse:
                WriteMatrixToFile: None
            BoundaryConditions: Auto
    SkipResets: True
    ObservePerCoreReductions: False

RadiallyCompressedCoordinates:
  InnerRadius: *outer_shell_inner_radius
  OuterRadius: *outer_radius
  Compression: *outer_shell_distribution

EventsAndTriggersAtIterations:
  - Trigger: HasConverged
    Events:
      - ObserveFields:
          SubfileName: VolumeData
          VariablesToObserve:
            - ConformalFactor
            - Lapse
            - Shift
            - ShiftExcess
            - SpatialMetric
            - InverseSpatialMetric
            - SpatialChristoffelSecondKind
            - ExtrinsicCurvature
            - SpatialRicci
            - RadiallyCompressedCoordinates
          InterpolateToMesh: None
          CoordinatesFloatingPointType: Double
          FloatingPointTypes: [Double]
          BlocksToObserve: All
      - ObserveAdmIntegrals

RandomizeInitialGuess: None

ResourceInfo:
  AvoidGlobalProc0: false
  Singletons: Auto


==> anc/D50.yaml <==
# Distributed under the MIT License.
# See LICENSE.txt for details.

Executable: SolveXcts
TargetParams:
  AdmMass: 1.0226
  AdmAngularMomentumZ: 1.6039
  AdmLinearMomentum:
  - 0.0
  - 0.0
  - 0.0
  CenterOfMass:
  - 0.0
  - 0.0
  - 0.0
  DimensionlessSpinA:
  - 0.0
  - 0.0
  - 0.0
  DimensionlessSpinB:
  - 0.0
  - 0.0
  - 0.0
  Eccentricity: null
  MassA: 0.5
  MassB: 0.5
  MassRatio: 1.0
  MeanAnomalyFraction: null
  NumOrbits: null
  TimeToMerger: null
ExpectedOutput:
  - BbhReductions.h5
  - BbhVolume*.h5
Next:
  Run: spectre.Pipelines.Bbh.PostprocessId:postprocess_id
  With:
    id_input_file_path: __file__
    id_run_dir: ./
    pipeline_dir: None
    horizon_l_max: 20
    control: True
    control_refinement_level: 1
    control_polynomial_order: 8
    control_params:
      - MassA
      - MassB
      - DimensionlessSpinA
      - DimensionlessSpinB
      - CenterOfMass
      - AdmLinearMomentum
      - AdmMass
      - AdmAngularMomentumZ
    evolve: False
    eccentricity_control: False
    negative_expansion_bc: True
    scheduler: sbatch
    copy_executable: None
    submit_script_template: /home/imendes/codes/spectre/build/bin/python/spectre/support/SubmitTemplate.sh
    submit: True

---

Parallelization:
  ElementDistribution: NumGridPoints

Background: &background
  Binary:
    XCoords: [&x_left -25.0, &x_right 25.0]
    CenterOfMassOffset:
      - &y_offset 0.0
      - &z_offset 0.0
    ObjectLeft: &kerr_left
      KerrSchild:
        Mass: &mass_left 0.41
        Spin: &spin_left
          - 0.0
          - 0.0
          - 0.0
        Center: [0., 0., 0.]
        Velocity: [0., 0., 0.]
    ObjectRight: &kerr_right
      KerrSchild:
        Mass: &mass_right 0.41
        Spin: &spin_right
          - 0.0
          - 0.0
          - 0.0
        Center: [0., 0., 0.]
        Velocity: [0., 0., 0.]
    AngularVelocity: 0.00256624
    Expansion: -0.00850412
    LinearVelocity:
      - 0.0
      - 0.0
      - 0.0
    FalloffWidths:
      - 15.0
      - 15.0

InitialGuess: *background

DomainCreator:
  BinaryCompactObject:
    ObjectA:
      InnerRadius: 0.7626
      OuterRadius: 13.333333333333334
      XCoord: *x_right
      Interior:
        ExciseWithBoundaryCondition:
          ApparentHorizon:
            Center: [*x_right, *y_offset, *z_offset]
            Rotation:
              - -0.0
              - -0.0
              - 0.00256624
            Lapse: *kerr_right
            NegativeExpansion: *kerr_right
      UseLogarithmicMap: True
    ObjectB:
      InnerRadius: 0.7626
      OuterRadius: 13.333333333333334
      XCoord: *x_left
      Interior:
        ExciseWithBoundaryCondition:
          ApparentHorizon:
            Center: [*x_left, *y_offset, *z_offset]
            Rotation:
              - -0.0
              - -0.0
              - 0.00256624
            Lapse: *kerr_left
            NegativeExpansion: *kerr_left
      UseLogarithmicMap: True
    CenterOfMassOffset: [*y_offset, *z_offset]
    Envelope:
      Radius: &outer_shell_inner_radius 200.0
      RadialDistribution: Projective
    OuterShell:
      Radius: &outer_radius 1e5
      RadialPartitioning: []
      RadialDistribution: &outer_shell_distribution Inverse
      OpeningAngle: 120.0
      BoundaryCondition: Robin
    UseEquiangularMap: True
    CubeScale: 1.0
    InitialRefinement:
      ObjectAShell:     [1, 1, 1]
      ObjectBShell:     [1, 1, 1]
      ObjectACube:      [1, 1, 1]
      ObjectBCube:      [1, 1, 1]
      Envelope:         [1, 1, 2]
      OuterShell0:       [1, 1, 1]
    # This p-refinement represents a crude manual optimization of the domain. We
    # will need AMR to optimize the domain further.
    InitialGridPoints:
      ObjectAShell:   [9, 9, 13]
      ObjectBShell:   [9, 9, 13]
      ObjectACube:    [9, 9, 10]
      ObjectBCube:    [9, 9, 10]
      Envelope:       [9, 9, 9]
      OuterShell0:     [14, 14, 9]
    TimeDependentMaps:
      InitialTime: 0.
      ExpansionMap: None
      RotationMap: None
      TranslationMap: None
      SkewMap: None
      ShapeMapA:
        LMax: 20
        InitialValues:
          Mass: *mass_right
          Spin: *spin_right
        SizeInitialValues: Auto
        TransitionEndsAtCube: False
      ShapeMapB:
        LMax: 20
        InitialValues:
          Mass: *mass_left
          Spin: *spin_left
        SizeInitialValues: Auto
        TransitionEndsAtCube: False
      GridCenters: None

Amr:
  Verbosity: Verbose
  Criteria: []
  Policies:
    EnforceTwoToOneBalanceInNormalDirection: true
    Isotropy: Anisotropic
    Limits:
      NumGridPoints: Auto
      RefinementLevel: Auto
      ErrorBeyondLimits: False
    AllowCoarsening: True
  Iterations: 1

PhaseChangeAndTriggers: []

Discretization:
  DiscontinuousGalerkin:
    PenaltyParameter: 1.5
    Massive: True
    Quadrature: GaussLobatto
    Formulation: WeakInertial

Observers:
  VolumeFileName: "BbhVolume"
  ReductionFileName: "BbhReductions"

NonlinearSolver:
  NewtonRaphson:
    ConvergenceCriteria:
      MaxIterations: 20
      RelativeResidual: 0.
      AbsoluteResidual: 1.e-8
    SufficientDecrease: 1.e-4
    MaxGlobalizationSteps: 10
    DampingFactor: 1.
    Verbosity: Verbose

LinearSolver:
  Gmres:
    ConvergenceCriteria:
      MaxIterations: 100
      RelativeResidual: 1.e-3
      AbsoluteResidual: 1.e-9
    Verbosity: Quiet

  Multigrid:
    Iterations: 1
    MaxLevels: Auto
    PreSmoothing: True
    PostSmoothingAtBottom: True
    Verbosity: Silent
    OutputVolumeData: False

  SchwarzSmoother:
    MaxOverlap: 2
    Iterations: 3
    Verbosity: Silent
    SubdomainSolver:
      Gmres:
        ConvergenceCriteria:
          MaxIterations: 3
          RelativeResidual: 1.e-4
          AbsoluteResidual: 1.e-10
        Verbosity: Silent
        Restart: None
        Preconditioner:
          MinusLaplacian:
            Solver:
              ExplicitInverse:
                WriteMatrixToFile: None
            BoundaryConditions: Auto
    SkipResets: True
    ObservePerCoreReductions: False

RadiallyCompressedCoordinates:
  InnerRadius: *outer_shell_inner_radius
  OuterRadius: *outer_radius
  Compression: *outer_shell_distribution

EventsAndTriggersAtIterations:
  - Trigger: HasConverged
    Events:
      - ObserveFields:
          SubfileName: VolumeData
          VariablesToObserve:
            - ConformalFactor
            - Lapse
            - Shift
            - ShiftExcess
            - SpatialMetric
            - InverseSpatialMetric
            - SpatialChristoffelSecondKind
            - ExtrinsicCurvature
            - SpatialRicci
            - RadiallyCompressedCoordinates
          InterpolateToMesh: None
          CoordinatesFloatingPointType: Double
          FloatingPointTypes: [Double]
          BlocksToObserve: All
      - ObserveAdmIntegrals

RandomizeInitialGuess: None

ResourceInfo:
  AvoidGlobalProc0: false
  Singletons: Auto


==> anc/Spin0.9999.yaml <==
# Distributed under the MIT License.
# See LICENSE.txt for details.

Executable: SolveXcts
TargetParams:
  AdmLinearMomentum:
  - 0.0
  - 0.0
  - 0.0
  CenterOfMass:
  - 0.0
  - 0.0
  - 0.0
  DimensionlessSpinA:
  - 0.0
  - 0.0
  - 0.9999
  DimensionlessSpinB:
  - 0.0
  - 0.0
  - 0.9999
  Eccentricity: null
  MassA: 0.5
  MassB: 0.5
  MassRatio: 1.0
  MeanAnomalyFraction: null
  NumOrbits: null
  TimeToMerger: null
ExpectedOutput:
  - BbhReductions.h5
  - BbhVolume*.h5
Next:
  Run: spectre.Pipelines.Bbh.PostprocessId:postprocess_id
  With:
    id_input_file_path: __file__
    id_run_dir: ./
    pipeline_dir: None
    horizon_l_max: 40
    control: True
    control_refinement_level: 1
    control_polynomial_order: 8
    control_params:
      - MassA
      - MassB
      - DimensionlessSpinA
      - DimensionlessSpinB
      - CenterOfMass
      - AdmLinearMomentum
    evolve: False
    eccentricity_control: False
    negative_expansion_bc: False
    scheduler: sbatch
    copy_executable: None
    submit_script_template: /home/imendes/codes/spectre/build/bin/python/spectre/support/SubmitTemplate.sh
    submit: True

---

Parallelization:
  ElementDistribution: NumGridPoints

Background: &background
  Binary:
    XCoords: [&x_left -7.085, &x_right 7.085]
    CenterOfMassOffset:
      - &y_offset 0.0
      - &z_offset 0.0
    ObjectLeft: &kerr_left
      KerrSchild:
        Mass: &mass_left 0.41
        Spin: &spin_left
          - 0.0
          - 0.0
          - 0.9999
        Center: [0., 0., 0.]
        Velocity: [0., 0., 0.]
    ObjectRight: &kerr_right
      KerrSchild:
        Mass: &mass_right 0.41
        Spin: &spin_right
          - 0.0
          - 0.0
          - 0.9999
        Center: [0., 0., 0.]
        Velocity: [0., 0., 0.]
    AngularVelocity: 0.01682
    Expansion: -5.285e-05
    LinearVelocity:
      - 0.0
      - 0.0
      - 0.0
    FalloffWidths:
      - 4.2509999999999994
      - 4.2509999999999994

InitialGuess: *background

DomainCreator:
  BinaryCompactObject:
    ObjectA:
      InnerRadius: 0.4157981306470264
      OuterRadius: 3.7786666666666666
      XCoord: *x_right
      Interior:
        ExciseWithBoundaryCondition:
          ApparentHorizon:
            Center: [*x_right, *y_offset, *z_offset]
            Rotation:
              - -0.0
              - -0.0
              - -1.0653277222608524
            Lapse: *kerr_right
            NegativeExpansion: None
      UseLogarithmicMap: True
    ObjectB:
      InnerRadius: 0.4157981306470264
      OuterRadius: 3.7786666666666666
      XCoord: *x_left
      Interior:
        ExciseWithBoundaryCondition:
          ApparentHorizon:
            Center: [*x_left, *y_offset, *z_offset]
            Rotation:
              - -0.0
              - -0.0
              - -1.0653277222608524
            Lapse: *kerr_left
            NegativeExpansion: None
      UseLogarithmicMap: True
    CenterOfMassOffset: [*y_offset, *z_offset]
    Envelope:
      Radius: &outer_shell_inner_radius 56.68
      RadialDistribution: Projective
    OuterShell:
      Radius: &outer_radius 1e5
      RadialPartitioning: []
      RadialDistribution: &outer_shell_distribution Inverse
      OpeningAngle: 120.0
      BoundaryCondition: Robin
    UseEquiangularMap: True
    CubeScale: 1.0
    InitialRefinement:
      ObjectAShell:     [1, 1, 1]
      ObjectBShell:     [1, 1, 1]
      ObjectACube:      [1, 1, 1]
      ObjectBCube:      [1, 1, 1]
      Envelope:         [1, 1, 2]
      OuterShell0:       [2, 2, 1]
    # This p-refinement represents a crude manual optimization of the domain. We
    # will need AMR to optimize the domain further.
    InitialGridPoints:
      ObjectAShell:   [9, 9, 13]
      ObjectBShell:   [9, 9, 13]
      ObjectACube:    [9, 9, 10]
      ObjectBCube:    [9, 9, 10]
      Envelope:       [9, 9, 9]
      OuterShell0:     [9, 9, 9]
    TimeDependentMaps:
      InitialTime: 0.
      ExpansionMap: None
      RotationMap: None
      TranslationMap: None
      SkewMap: None
      ShapeMapA:
        LMax: 40
        InitialValues:
          Mass: *mass_right
          Spin: *spin_right
        SizeInitialValues: Auto
        TransitionEndsAtCube: False
      ShapeMapB:
        LMax: 40
        InitialValues:
          Mass: *mass_left
          Spin: *spin_left
        SizeInitialValues: Auto
        TransitionEndsAtCube: False
      GridCenters: None

Amr:
  Verbosity: Verbose
  Criteria: []
  Policies:
    EnforceTwoToOneBalanceInNormalDirection: true
    Isotropy: Anisotropic
    Limits:
      NumGridPoints: Auto
      RefinementLevel: Auto
      ErrorBeyondLimits: False
    AllowCoarsening: True
  Iterations: 1

PhaseChangeAndTriggers: []

Discretization:
  DiscontinuousGalerkin:
    PenaltyParameter: 1.5
    Massive: True
    Quadrature: GaussLobatto
    Formulation: WeakInertial

Observers:
  VolumeFileName: "BbhVolume"
  ReductionFileName: "BbhReductions"

NonlinearSolver:
  NewtonRaphson:
    ConvergenceCriteria:
      MaxIterations: 20
      RelativeResidual: 0.
      AbsoluteResidual: 1.e-8
    SufficientDecrease: 1.e-4
    MaxGlobalizationSteps: 10
    DampingFactor: 1.
    Verbosity: Verbose

LinearSolver:
  Gmres:
    ConvergenceCriteria:
      MaxIterations: 100
      RelativeResidual: 1.e-3
      AbsoluteResidual: 1.e-9
    Verbosity: Quiet

  Multigrid:
    Iterations: 1
    MaxLevels: Auto
    PreSmoothing: True
    PostSmoothingAtBottom: True
    Verbosity: Silent
    OutputVolumeData: False

  SchwarzSmoother:
    MaxOverlap: 2
    Iterations: 3
    Verbosity: Silent
    SubdomainSolver:
      Gmres:
        ConvergenceCriteria:
          MaxIterations: 3
          RelativeResidual: 1.e-4
          AbsoluteResidual: 1.e-10
        Verbosity: Silent
        Restart: None
        Preconditioner:
          MinusLaplacian:
            Solver:
              ExplicitInverse:
                WriteMatrixToFile: None
            BoundaryConditions: Auto
    SkipResets: True
    ObservePerCoreReductions: False

RadiallyCompressedCoordinates:
  InnerRadius: *outer_shell_inner_radius
  OuterRadius: *outer_radius
  Compression: *outer_shell_distribution

EventsAndTriggersAtIterations:
  - Trigger: HasConverged
    Events:
      - ObserveFields:
          SubfileName: VolumeData
          VariablesToObserve:
            - ConformalFactor
            - Lapse
            - Shift
            - ShiftExcess
            - SpatialMetric
            - InverseSpatialMetric
            - SpatialChristoffelSecondKind
            - ExtrinsicCurvature
            - SpatialRicci
            - RadiallyCompressedCoordinates
          InterpolateToMesh: None
          CoordinatesFloatingPointType: Double
          FloatingPointTypes: [Double]
          BlocksToObserve: All
      - ObserveAdmIntegrals

RandomizeInitialGuess: None

ResourceInfo:
  AvoidGlobalProc0: false
  Singletons: Auto


==> anc/q1.yaml <==
# Distributed under the MIT License.
# See LICENSE.txt for details.

Executable: SolveXcts
TargetParams:
  AdmLinearMomentum:
  - 0.0
  - 0.0
  - 0.0
  CenterOfMass:
  - 0.0
  - 0.0
  - 0.0
  DimensionlessSpinA:
  - 0.0
  - 0.0
  - 0.0
  DimensionlessSpinB:
  - 0.0
  - 0.0
  - 0.0
  Eccentricity: null
  MassA: 0.5
  MassB: 0.5
  MassRatio: 1.0
  MeanAnomalyFraction: null
  NumOrbits: null
  TimeToMerger: null
ExpectedOutput:
  - BbhReductions.h5
  - BbhVolume*.h5
Next:
  Run: spectre.Pipelines.Bbh.PostprocessId:postprocess_id
  With:
    id_input_file_path: __file__
    id_run_dir: ./
    pipeline_dir: None
    horizon_l_max: 20
    control: True
    control_refinement_level: 1
    control_polynomial_order: 6
    control_params:
      - MassA
      - MassB
      - DimensionlessSpinA
      - DimensionlessSpinB
      - CenterOfMass
      - AdmLinearMomentum
    evolve: False
    eccentricity_control: False
    negative_expansion_bc: True
    scheduler: sbatch
    copy_executable: None
    submit_script_template: /home/imendes/codes/spectre/build/bin/python/spectre/support/SubmitTemplate.sh
    submit: True

---

Parallelization:
  ElementDistribution: NumGridPoints

Background: &background
  Binary:
    XCoords: [&x_left -7.5, &x_right 7.5]
    CenterOfMassOffset:
      - &y_offset 0.0
      - &z_offset 0.0
    ObjectLeft: &kerr_left
      KerrSchild:
        Mass: &mass_left 0.41
        Spin: &spin_left
          - 0.0
          - 0.0
          - 0.0
        Center: [0., 0., 0.]
        Velocity: [0., 0., 0.]
    ObjectRight: &kerr_right
      KerrSchild:
        Mass: &mass_right 0.41
        Spin: &spin_right
          - 0.0
          - 0.0
          - 0.0
        Center: [0., 0., 0.]
        Velocity: [0., 0., 0.]
    AngularVelocity: 0.01442
    Expansion: -4.075e-05
    LinearVelocity:
      - 0.0
      - 0.0
      - 0.0
    FalloffWidths:
      - 4.5
      - 4.5

InitialGuess: *background

DomainCreator:
  BinaryCompactObject:
    ObjectA:
      InnerRadius: 0.7626
      OuterRadius: 4.0
      XCoord: *x_right
      Interior:
        ExciseWithBoundaryCondition:
          ApparentHorizon:
            Center: [*x_right, *y_offset, *z_offset]
            Rotation:
              - -0.0
              - -0.0
              - 0.01442
            Lapse: *kerr_right
            NegativeExpansion: *kerr_right
      UseLogarithmicMap: True
    ObjectB:
      InnerRadius: 0.7626
      OuterRadius: 4.0
      XCoord: *x_left
      Interior:
        ExciseWithBoundaryCondition:
          ApparentHorizon:
            Center: [*x_left, *y_offset, *z_offset]
            Rotation:
              - -0.0
              - -0.0
              - 0.01442
            Lapse: *kerr_left
            NegativeExpansion: *kerr_left
      UseLogarithmicMap: True
    CenterOfMassOffset: [*y_offset, *z_offset]
    Envelope:
      Radius: &outer_shell_inner_radius 60.0
      RadialDistribution: Projective
    OuterShell:
      Radius: &outer_radius 1e5
      RadialPartitioning: []
      RadialDistribution: &outer_shell_distribution Inverse
      OpeningAngle: 120.0
      BoundaryCondition: Robin
    UseEquiangularMap: True
    CubeScale: 1.0
    InitialRefinement:
      ObjectAShell:     [1, 1, 1]
      ObjectBShell:     [1, 1, 1]
      ObjectACube:      [1, 1, 1]
      ObjectBCube:      [1, 1, 1]
      Envelope:         [1, 1, 2]
      OuterShell0:       [1, 1, 1]
    # This p-refinement represents a crude manual optimization of the domain. We
    # will need AMR to optimize the domain further.
    InitialGridPoints:
      ObjectAShell:   [7, 7, 11]
      ObjectBShell:   [7, 7, 11]
      ObjectACube:    [7, 7, 8]
      ObjectBCube:    [7, 7, 8]
      Envelope:       [7, 7, 7]
      OuterShell0:     [12, 12, 7]
    TimeDependentMaps:
      InitialTime: 0.
      ExpansionMap: None
      RotationMap: None
      TranslationMap: None
      SkewMap: None
      ShapeMapA:
        LMax: 20
        InitialValues:
          Mass: *mass_right
          Spin: *spin_right
        SizeInitialValues: Auto
        TransitionEndsAtCube: False
      ShapeMapB:
        LMax: 20
        InitialValues:
          Mass: *mass_left
          Spin: *spin_left
        SizeInitialValues: Auto
        TransitionEndsAtCube: False
      GridCenters: None

Amr:
  Verbosity: Verbose
  Criteria: []
  Policies:
    EnforceTwoToOneBalanceInNormalDirection: true
    Isotropy: Anisotropic
    Limits:
      NumGridPoints: Auto
      RefinementLevel: Auto
      ErrorBeyondLimits: False
    AllowCoarsening: True
  Iterations: 1

PhaseChangeAndTriggers: []

Discretization:
  DiscontinuousGalerkin:
    PenaltyParameter: 1.5
    Massive: True
    Quadrature: GaussLobatto
    Formulation: WeakInertial

Observers:
  VolumeFileName: "BbhVolume"
  ReductionFileName: "BbhReductions"

NonlinearSolver:
  NewtonRaphson:
    ConvergenceCriteria:
      MaxIterations: 20
      RelativeResidual: 0.
      AbsoluteResidual: 1.e-8
    SufficientDecrease: 1.e-4
    MaxGlobalizationSteps: 10
    DampingFactor: 1.
    Verbosity: Verbose

LinearSolver:
  Gmres:
    ConvergenceCriteria:
      MaxIterations: 100
      RelativeResidual: 1.e-3
      AbsoluteResidual: 1.e-9
    Verbosity: Quiet

  Multigrid:
    Iterations: 1
    MaxLevels: Auto
    PreSmoothing: True
    PostSmoothingAtBottom: True
    Verbosity: Silent
    OutputVolumeData: False

  SchwarzSmoother:
    MaxOverlap: 2
    Iterations: 3
    Verbosity: Silent
    SubdomainSolver:
      Gmres:
        ConvergenceCriteria:
          MaxIterations: 3
          RelativeResidual: 1.e-4
          AbsoluteResidual: 1.e-10
        Verbosity: Silent
        Restart: None
        Preconditioner:
          MinusLaplacian:
            Solver:
              ExplicitInverse:
                WriteMatrixToFile: None
            BoundaryConditions: Auto
    SkipResets: True
    ObservePerCoreReductions: False

RadiallyCompressedCoordinates:
  InnerRadius: *outer_shell_inner_radius
  OuterRadius: *outer_radius
  Compression: *outer_shell_distribution

EventsAndTriggersAtIterations:
  - Trigger: HasConverged
    Events:
      - ObserveFields:
          SubfileName: VolumeData
          VariablesToObserve:
            - ConformalFactor
            - Lapse
            - Shift
            - ShiftExcess
            - SpatialMetric
            - InverseSpatialMetric
            - SpatialChristoffelSecondKind
            - ExtrinsicCurvature
            - SpatialRicci
            - RadiallyCompressedCoordinates
          InterpolateToMesh: None
          CoordinatesFloatingPointType: Double
          FloatingPointTypes: [Double]
          BlocksToObserve: All
      - ObserveAdmIntegrals

RandomizeInitialGuess: None

ResourceInfo:
  AvoidGlobalProc0: false
  Singletons: Auto


==> anc/q10.yaml <==
# Distributed under the MIT License.
# See LICENSE.txt for details.

Executable: SolveXcts
TargetParams:
  AdmLinearMomentum:
  - 0.0
  - 0.0
  - 0.0
  CenterOfMass:
  - 0.0
  - 0.0
  - 0.0
  DimensionlessSpinA:
  - 0.815
  - -0.203
  - 0.525
  DimensionlessSpinB:
  - -0.087
  - 0.619
  - 0.647
  Eccentricity: null
  MassA: 0.9090909090909091
  MassB: 0.09090909090909091
  MassRatio: 10.0
  MeanAnomalyFraction: null
  NumOrbits: null
  TimeToMerger: null
ExpectedOutput:
  - BbhReductions.h5
  - BbhVolume*.h5
Next:
  Run: spectre.Pipelines.Bbh.PostprocessId:postprocess_id
  With:
    id_input_file_path: __file__
    id_run_dir: ./
    pipeline_dir: None
    horizon_l_max: 40
    control: True
    control_refinement_level: 1
    control_polynomial_order: 6
    control_params:
      - MassA
      - MassB
      - DimensionlessSpinA
      - DimensionlessSpinB
      - CenterOfMass
      - AdmLinearMomentum
    evolve: False
    eccentricity_control: False
    negative_expansion_bc: True
    scheduler: sbatch
    copy_executable: None
    submit_script_template: /home/imendes/codes/spectre/build/bin/python/spectre/support/SubmitTemplate.sh
    submit: True

---

Parallelization:
  ElementDistribution: NumGridPoints

Background: &background
  Binary:
    XCoords: [&x_left -13.718181818181819, &x_right 1.3718181818181818]
    CenterOfMassOffset:
      - &y_offset 0.0
      - &z_offset 0.0
    ObjectLeft: &kerr_left
      KerrSchild:
        Mass: &mass_left 0.07454545454545454
        Spin: &spin_left
          - -0.087
          - 0.619
          - 0.647
        Center: [0., 0., 0.]
        Velocity: [0., 0., 0.]
    ObjectRight: &kerr_right
      KerrSchild:
        Mass: &mass_right 0.7454545454545454
        Spin: &spin_right
          - 0.815
          - -0.203
          - 0.525
        Center: [0., 0., 0.]
        Velocity: [0., 0., 0.]
    AngularVelocity: 0.01542
    Expansion: -1.558e-05
    LinearVelocity:
      - 0.0
      - 0.0
      - 0.0
    FalloffWidths:
      - 2.4717419999999994
      - 6.582258

InitialGuess: *background

DomainCreator:
  BinaryCompactObject:
    ObjectA:
      InnerRadius: 0.8226072395401504
      OuterRadius: 4.024
      XCoord: *x_right
      Interior:
        ExciseWithBoundaryCondition:
          ApparentHorizon:
            Center: [*x_right, *y_offset, *z_offset]
            Rotation:
              - -0.4324633712181625
              - 0.10771787037703927
              - -0.2631606992509636
            Lapse: *kerr_right
            NegativeExpansion: *kerr_right
      UseLogarithmicMap: True
    ObjectB:
      InnerRadius: 0.10388267143138857
      OuterRadius: 4.024
      XCoord: *x_left
      Interior:
        ExciseWithBoundaryCondition:
          ApparentHorizon:
            Center: [*x_left, *y_offset, *z_offset]
            Rotation:
              - 0.40617938890672967
              - -2.889943008428341
              - -3.0052474094557944
            Lapse: *kerr_left
            NegativeExpansion: *kerr_left
      UseLogarithmicMap: True
    CenterOfMassOffset: [*y_offset, *z_offset]
    Envelope:
      Radius: &outer_shell_inner_radius 60.36
      RadialDistribution: Projective
    OuterShell:
      Radius: &outer_radius 1e5
      RadialPartitioning: []
      RadialDistribution: &outer_shell_distribution Inverse
      OpeningAngle: 120.0
      BoundaryCondition: Robin
    UseEquiangularMap: True
    CubeScale: 1.0
    InitialRefinement:
      ObjectAShell:     [1, 1, 1]
      ObjectBShell:     [1, 1, 3]
      ObjectACube:      [1, 1, 1]
      ObjectBCube:      [1, 1, 1]
      Envelope:         [1, 1, 2]
      OuterShell0:       [2, 2, 1]
    # This p-refinement represents a crude manual optimization of the domain. We
    # will need AMR to optimize the domain further.
    InitialGridPoints:
      ObjectAShell:   [7, 7, 11]
      ObjectBShell:   [7, 7, 13]
      ObjectACube:    [7, 7, 8]
      ObjectBCube:    [7, 7, 8]
      Envelope:       [7, 7, 7]
      OuterShell0:     [7, 7, 7]
    TimeDependentMaps:
      InitialTime: 0.
      ExpansionMap: None
      RotationMap: None
      TranslationMap: None
      SkewMap: None
      ShapeMapA:
        LMax: 40
        InitialValues:
          Mass: *mass_right
          Spin: *spin_right
        SizeInitialValues: Auto
        TransitionEndsAtCube: False
      ShapeMapB:
        LMax: 40
        InitialValues:
          Mass: *mass_left
          Spin: *spin_left
        SizeInitialValues: Auto
        TransitionEndsAtCube: False
      GridCenters: None

Amr:
  Verbosity: Verbose
  Criteria: []
  Policies:
    EnforceTwoToOneBalanceInNormalDirection: true
    Isotropy: Anisotropic
    Limits:
      NumGridPoints: Auto
      RefinementLevel: Auto
      ErrorBeyondLimits: False
    AllowCoarsening: True
  Iterations: 1

PhaseChangeAndTriggers: []

Discretization:
  DiscontinuousGalerkin:
    PenaltyParameter: 1.5
    Massive: True
    Quadrature: GaussLobatto
    Formulation: WeakInertial

Observers:
  VolumeFileName: "BbhVolume"
  ReductionFileName: "BbhReductions"

NonlinearSolver:
  NewtonRaphson:
    ConvergenceCriteria:
      MaxIterations: 20
      RelativeResidual: 0.
      AbsoluteResidual: 1.e-8
    SufficientDecrease: 1.e-4
    MaxGlobalizationSteps: 10
    DampingFactor: 1.
    Verbosity: Verbose

LinearSolver:
  Gmres:
    ConvergenceCriteria:
      MaxIterations: 100
      RelativeResidual: 1.e-3
      AbsoluteResidual: 1.e-9
    Verbosity: Quiet

  Multigrid:
    Iterations: 1
    MaxLevels: Auto
    PreSmoothing: True
    PostSmoothingAtBottom: True
    Verbosity: Silent
    OutputVolumeData: False

  SchwarzSmoother:
    MaxOverlap: 2
    Iterations: 3
    Verbosity: Silent
    SubdomainSolver:
      Gmres:
        ConvergenceCriteria:
          MaxIterations: 3
          RelativeResidual: 1.e-4
          AbsoluteResidual: 1.e-10
        Verbosity: Silent
        Restart: None
        Preconditioner:
          MinusLaplacian:
            Solver:
              ExplicitInverse:
                WriteMatrixToFile: None
            BoundaryConditions: Auto
    SkipResets: True
    ObservePerCoreReductions: False

RadiallyCompressedCoordinates:
  InnerRadius: *outer_shell_inner_radius
  OuterRadius: *outer_radius
  Compression: *outer_shell_distribution

EventsAndTriggersAtIterations:
  - Trigger: HasConverged
    Events:
      - ObserveFields:
          SubfileName: VolumeData
          VariablesToObserve:
            - ConformalFactor
            - Lapse
            - Shift
            - ShiftExcess
            - SpatialMetric
            - InverseSpatialMetric
            - SpatialChristoffelSecondKind
            - ExtrinsicCurvature
            - SpatialRicci
            - RadiallyCompressedCoordinates
          InterpolateToMesh: None
          CoordinatesFloatingPointType: Double
          FloatingPointTypes: [Double]
          BlocksToObserve: All
      - ObserveAdmIntegrals

RandomizeInitialGuess: None

ResourceInfo:
  AvoidGlobalProc0: false
  Singletons: Auto


==> anc/q3.yaml <==
# Distributed under the MIT License.
# See LICENSE.txt for details.

Executable: SolveXcts
TargetParams:
  AdmLinearMomentum:
  - 0.0
  - 0.0
  - 0.0
  CenterOfMass:
  - 0.0
  - 0.0
  - 0.0
  DimensionlessSpinA:
  - 0.0
  - 0.49
  - -0.755
  DimensionlessSpinB:
  - 0.0
  - 0.0
  - 0.0
  Eccentricity: null
  MassA: 0.75
  MassB: 0.25
  MassRatio: 3.0
  MeanAnomalyFraction: null
  NumOrbits: null
  TimeToMerger: null
ExpectedOutput:
  - BbhReductions.h5
  - BbhVolume*.h5
Next:
  Run: spectre.Pipelines.Bbh.PostprocessId:postprocess_id
  With:
    id_input_file_path: __file__
    id_run_dir: ./
    pipeline_dir: None
    horizon_l_max: 40
    control: True
    control_refinement_level: 1
    control_polynomial_order: 6
    control_params:
      - MassA
      - MassB
      - DimensionlessSpinA
      - DimensionlessSpinB
      - CenterOfMass
      - AdmLinearMomentum
    evolve: False
    eccentricity_control: False
    negative_expansion_bc: True
    scheduler: sbatch
    copy_executable: None
    submit_script_template: /home/imendes/codes/spectre/build/bin/python/spectre/support/SubmitTemplate.sh
    submit: True

---

Parallelization:
  ElementDistribution: NumGridPoints

Background: &background
  Binary:
    XCoords: [&x_left -11.61, &x_right 3.87]
    CenterOfMassOffset:
      - &y_offset 0.0
      - &z_offset 0.0
    ObjectLeft: &kerr_left
      KerrSchild:
        Mass: &mass_left 0.205
        Spin: &spin_left
          - 0.0
          - 0.0
          - 0.0
        Center: [0., 0., 0.]
        Velocity: [0., 0., 0.]
    ObjectRight: &kerr_right
      KerrSchild:
        Mass: &mass_right 0.615
        Spin: &spin_right
          - 0.0
          - 0.49
          - -0.755
        Center: [0., 0., 0.]
        Velocity: [0., 0., 0.]
    AngularVelocity: 0.01515
    Expansion: -3.954e-05
    LinearVelocity:
      - 0.0
      - 0.0
      - 0.0
    FalloffWidths:
      - 3.6380489974591774
      - 5.649951002540822

InitialGuess: *background

DomainCreator:
  BinaryCompactObject:
    ObjectA:
      InnerRadius: 0.8564945661813061
      OuterRadius: 4.128
      XCoord: *x_right
      Interior:
        ExciseWithBoundaryCondition:
          ApparentHorizon:
            Center: [*x_right, *y_offset, *z_offset]
            Rotation:
              - -0.0
              - -0.27746819347560614
              - 0.4426775226001686
            Lapse: *kerr_right
            NegativeExpansion: *kerr_right
      UseLogarithmicMap: True
    ObjectB:
      InnerRadius: 0.39769999999999994
      OuterRadius: 4.128
      XCoord: *x_left
      Interior:
        ExciseWithBoundaryCondition:
          ApparentHorizon:
            Center: [*x_left, *y_offset, *z_offset]
            Rotation:
              - -0.0
              - -0.0
              - 0.01515
            Lapse: *kerr_left
            NegativeExpansion: *kerr_left
      UseLogarithmicMap: True
    CenterOfMassOffset: [*y_offset, *z_offset]
    Envelope:
      Radius: &outer_shell_inner_radius 61.92
      RadialDistribution: Projective
    OuterShell:
      Radius: &outer_radius 1e5
      RadialPartitioning: []
      RadialDistribution: &outer_shell_distribution Inverse
      OpeningAngle: 120.0
      BoundaryCondition: Robin
    UseEquiangularMap: True
    CubeScale: 1.0
    InitialRefinement:
      ObjectAShell:     [1, 1, 1]
      ObjectBShell:     [1, 1, 1]
      ObjectACube:      [1, 1, 1]
      ObjectBCube:      [1, 1, 1]
      Envelope:         [1, 1, 2]
      OuterShell0:       [2, 2, 1]
    # This p-refinement represents a crude manual optimization of the domain. We
    # will need AMR to optimize the domain further.
    InitialGridPoints:
      ObjectAShell:   [7, 7, 11]
      ObjectBShell:   [7, 7, 11]
      ObjectACube:    [7, 7, 8]
      ObjectBCube:    [7, 7, 8]
      Envelope:       [7, 7, 7]
      OuterShell0:     [7, 7, 7]
    TimeDependentMaps:
      InitialTime: 0.
      ExpansionMap: None
      RotationMap: None
      TranslationMap: None
      SkewMap: None
      ShapeMapA:
        LMax: 40
        InitialValues:
          Mass: *mass_right
          Spin: *spin_right
        SizeInitialValues: Auto
        TransitionEndsAtCube: False
      ShapeMapB:
        LMax: 40
        InitialValues:
          Mass: *mass_left
          Spin: *spin_left
        SizeInitialValues: Auto
        TransitionEndsAtCube: False
      GridCenters: None

Amr:
  Verbosity: Verbose
  Criteria: []
  Policies:
    EnforceTwoToOneBalanceInNormalDirection: true
    Isotropy: Anisotropic
    Limits:
      NumGridPoints: Auto
      RefinementLevel: Auto
      ErrorBeyondLimits: False
    AllowCoarsening: True
  Iterations: 1

PhaseChangeAndTriggers: []

Discretization:
  DiscontinuousGalerkin:
    PenaltyParameter: 1.5
    Massive: True
    Quadrature: GaussLobatto
    Formulation: WeakInertial

Observers:
  VolumeFileName: "BbhVolume"
  ReductionFileName: "BbhReductions"

NonlinearSolver:
  NewtonRaphson:
    ConvergenceCriteria:
      MaxIterations: 20
      RelativeResidual: 0.
      AbsoluteResidual: 1.e-8
    SufficientDecrease: 1.e-4
    MaxGlobalizationSteps: 10
    DampingFactor: 1.
    Verbosity: Verbose

LinearSolver:
  Gmres:
    ConvergenceCriteria:
      MaxIterations: 100
      RelativeResidual: 1.e-3
      AbsoluteResidual: 1.e-9
    Verbosity: Quiet

  Multigrid:
    Iterations: 1
    MaxLevels: Auto
    PreSmoothing: True
    PostSmoothingAtBottom: True
    Verbosity: Silent
    OutputVolumeData: False

  SchwarzSmoother:
    MaxOverlap: 2
    Iterations: 3
    Verbosity: Silent
    SubdomainSolver:
      Gmres:
        ConvergenceCriteria:
          MaxIterations: 3
          RelativeResidual: 1.e-4
          AbsoluteResidual: 1.e-10
        Verbosity: Silent
        Restart: None
        Preconditioner:
          MinusLaplacian:
            Solver:
              ExplicitInverse:
                WriteMatrixToFile: None
            BoundaryConditions: Auto
    SkipResets: True
    ObservePerCoreReductions: False

RadiallyCompressedCoordinates:
  InnerRadius: *outer_shell_inner_radius
  OuterRadius: *outer_radius
  Compression: *outer_shell_distribution

EventsAndTriggersAtIterations:
  - Trigger: HasConverged
    Events:
      - ObserveFields:
          SubfileName: VolumeData
          VariablesToObserve:
            - ConformalFactor
            - Lapse
            - Shift
            - ShiftExcess
            - SpatialMetric
            - InverseSpatialMetric
            - SpatialChristoffelSecondKind
            - ExtrinsicCurvature
            - SpatialRicci
            - RadiallyCompressedCoordinates
          InterpolateToMesh: None
          CoordinatesFloatingPointType: Double
          FloatingPointTypes: [Double]
          BlocksToObserve: All
      - ObserveAdmIntegrals

RandomizeInitialGuess: None

ResourceInfo:
  AvoidGlobalProc0: false
  Singletons: Auto


==> anc/q50.yaml <==
# Distributed under the MIT License.
# See LICENSE.txt for details.

Executable: SolveXcts
TargetParams:
  AdmLinearMomentum:
  - 0.0
  - 0.0
  - 0.0
  CenterOfMass:
  - 0.0
  - 0.0
  - 0.0
  DimensionlessSpinA:
  - -0.045
  - 0.646
  - -0.695
  DimensionlessSpinB:
  - 0.0
  - 0.0
  - 0.0
  Eccentricity: null
  MassA: 0.9803921568627451
  MassB: 0.0196078431372549
  MassRatio: 50.0
  MeanAnomalyFraction: null
  NumOrbits: null
  TimeToMerger: null
ExpectedOutput:
  - BbhReductions.h5
  - BbhVolume*.h5
Next:
  Run: spectre.Pipelines.Bbh.PostprocessId:postprocess_id
  With:
    id_input_file_path: __file__
    id_run_dir: ./
    pipeline_dir: None
    horizon_l_max: 40
    control: True
    control_refinement_level: 1
    control_polynomial_order: 6
    control_params:
      - MassA
      - MassB
      - DimensionlessSpinA
      - DimensionlessSpinB
      - CenterOfMass
      - AdmLinearMomentum
    evolve: False
    eccentricity_control: False
    negative_expansion_bc: True
    scheduler: sbatch
    copy_executable: None
    submit_script_template: /home/imendes/codes/spectre/build/bin/python/spectre/support/SubmitTemplate.sh
    submit: True

---

Parallelization:
  ElementDistribution: NumGridPoints

Background: &background
  Binary:
    XCoords: [&x_left -15.686274509803921, &x_right 0.3137254901960784]
    CenterOfMassOffset:
      - &y_offset 0.0
      - &z_offset 0.0
    ObjectLeft: &kerr_left
      KerrSchild:
        Mass: &mass_left 0.01607843137254902
        Spin: &spin_left
          - 0.0
          - 0.0
          - 0.0
        Center: [0., 0., 0.]
        Velocity: [0., 0., 0.]
    ObjectRight: &kerr_right
      KerrSchild:
        Mass: &mass_right 0.8039215686274509
        Spin: &spin_right
          - -0.045
          - 0.646
          - -0.695
        Center: [0., 0., 0.]
        Velocity: [0., 0., 0.]
    AngularVelocity: 0.01428
    Expansion: -3.702193707425784e-06
    LinearVelocity:
      - 0.0
      - 0.0
      - 0.0
    FalloffWidths:
      - 1.0976045665509482
      - 8.50239543344905

InitialGuess: *background

DomainCreator:
  BinaryCompactObject:
    ObjectA:
      InnerRadius: 1.0234648844577676
      OuterRadius: 4.266666666666667
      XCoord: *x_right
      Interior:
        ExciseWithBoundaryCondition:
          ApparentHorizon:
            Center: [*x_right, *y_offset, *z_offset]
            Rotation:
              - 0.02132462024973421
              - -0.3061267706961845
              - 0.3436269127458951
            Lapse: *kerr_right
            NegativeExpansion: *kerr_right
      UseLogarithmicMap: True
    ObjectB:
      InnerRadius: 0.0311921568627451
      OuterRadius: 4.266666666666667
      XCoord: *x_left
      Interior:
        ExciseWithBoundaryCondition:
          ApparentHorizon:
            Center: [*x_left, *y_offset, *z_offset]
            Rotation:
              - -0.0
              - -0.0
              - 0.01428
            Lapse: *kerr_left
            NegativeExpansion: *kerr_left
      UseLogarithmicMap: True
    CenterOfMassOffset: [*y_offset, *z_offset]
    Envelope:
      Radius: &outer_shell_inner_radius 64.0
      RadialDistribution: Projective
    OuterShell:
      Radius: &outer_radius 1e5
      RadialPartitioning: []
      RadialDistribution: &outer_shell_distribution Inverse
      OpeningAngle: 120.0
      BoundaryCondition: Robin
    UseEquiangularMap: True
    CubeScale: 1.0
    InitialRefinement:
      ObjectAShell:     [1, 1, 1]
      ObjectBShell:     [1, 1, 4]
      ObjectACube:      [1, 1, 1]
      ObjectBCube:      [1, 1, 1]
      Envelope:         [1, 1, 2]
      OuterShell0:       [2, 2, 1]
    # This p-refinement represents a crude manual optimization of the domain. We
    # will need AMR to optimize the domain further.
    InitialGridPoints:
      ObjectAShell:   [7, 7, 11]
      ObjectBShell:   [7, 7, 16]
      ObjectACube:    [7, 7, 8]
      ObjectBCube:    [7, 7, 8]
      Envelope:       [7, 7, 7]
      OuterShell0:     [7, 7, 7]
    TimeDependentMaps:
      InitialTime: 0.
      ExpansionMap: None
      RotationMap: None
      TranslationMap: None
      SkewMap: None
      ShapeMapA:
        LMax: 40
        InitialValues:
          Mass: *mass_right
          Spin: *spin_right
        SizeInitialValues: Auto
        TransitionEndsAtCube: False
      ShapeMapB:
        LMax: 40
        InitialValues:
          Mass: *mass_left
          Spin: *spin_left
        SizeInitialValues: Auto
        TransitionEndsAtCube: False
      GridCenters: None

Amr:
  Verbosity: Verbose
  Criteria: []
  Policies:
    EnforceTwoToOneBalanceInNormalDirection: true
    Isotropy: Anisotropic
    Limits:
      NumGridPoints: Auto
      RefinementLevel: Auto
      ErrorBeyondLimits: False
    AllowCoarsening: True
  Iterations: 1

PhaseChangeAndTriggers: []

Discretization:
  DiscontinuousGalerkin:
    PenaltyParameter: 1.5
    Massive: True
    Quadrature: GaussLobatto
    Formulation: WeakInertial

Observers:
  VolumeFileName: "BbhVolume"
  ReductionFileName: "BbhReductions"

NonlinearSolver:
  NewtonRaphson:
    ConvergenceCriteria:
      MaxIterations: 20
      RelativeResidual: 0.
      AbsoluteResidual: 1.e-8
    SufficientDecrease: 1.e-4
    MaxGlobalizationSteps: 10
    DampingFactor: 1.
    Verbosity: Verbose

LinearSolver:
  Gmres:
    ConvergenceCriteria:
      MaxIterations: 100
      RelativeResidual: 1.e-3
      AbsoluteResidual: 1.e-9
    Verbosity: Quiet

  Multigrid:
    Iterations: 1
    MaxLevels: Auto
    PreSmoothing: True
    PostSmoothingAtBottom: True
    Verbosity: Silent
    OutputVolumeData: False

  SchwarzSmoother:
    MaxOverlap: 2
    Iterations: 3
    Verbosity: Silent
    SubdomainSolver:
      Gmres:
        ConvergenceCriteria:
          MaxIterations: 3
          RelativeResidual: 1.e-4
          AbsoluteResidual: 1.e-10
        Verbosity: Silent
        Restart: None
        Preconditioner:
          MinusLaplacian:
            Solver:
              ExplicitInverse:
                WriteMatrixToFile: None
            BoundaryConditions: Auto
    SkipResets: True
    ObservePerCoreReductions: False

RadiallyCompressedCoordinates:
  InnerRadius: *outer_shell_inner_radius
  OuterRadius: *outer_radius
  Compression: *outer_shell_distribution

EventsAndTriggersAtIterations:
  - Trigger: HasConverged
    Events:
      - ObserveFields:
          SubfileName: VolumeData
          VariablesToObserve:
            - ConformalFactor
            - Lapse
            - Shift
            - ShiftExcess
            - SpatialMetric
            - InverseSpatialMetric
            - SpatialChristoffelSecondKind
            - ExtrinsicCurvature
            - SpatialRicci
            - RadiallyCompressedCoordinates
          InterpolateToMesh: None
          CoordinatesFloatingPointType: Double
          FloatingPointTypes: [Double]
          BlocksToObserve: All
      - ObserveAdmIntegrals

RandomizeInitialGuess: None

ResourceInfo:
  AvoidGlobalProc0: false
  Singletons: Auto


==> anc/q6.yaml <==
# Distributed under the MIT License.
# See LICENSE.txt for details.

Executable: SolveXcts
TargetParams:
  AdmMass: 1.0123
  AdmAngularMomentumZ: 0.83265
  AdmLinearMomentum:
  - 0.0
  - 0.0
  - 0.0
  CenterOfMass:
  - 0.0
  - 0.0
  - 0.0
  DimensionlessSpinA:
  - 0.3
  - 0.3
  - 0.3
  DimensionlessSpinB:
  - 0.0
  - 0.0
  - 0.0
  Eccentricity: null
  MassA: 0.8571428571428571
  MassB: 0.14285714285714285
  MassRatio: 6.0
  MeanAnomalyFraction: null
  NumOrbits: null
  TimeToMerger: null
ExpectedOutput:
  - BbhReductions.h5
  - BbhVolume*.h5
Next:
  Run: spectre.Pipelines.Bbh.PostprocessId:postprocess_id
  With:
    id_input_file_path: __file__
    id_run_dir: ./
    pipeline_dir: None
    horizon_l_max: 20
    control: True
    control_delay: 4
    control_refinement_level: 1
    control_polynomial_order: 12
    control_params:
      - MassA
      - MassB
      - DimensionlessSpinA
      - DimensionlessSpinB
      - CenterOfMass
      - AdmLinearMomentum
      - AdmMass
      - AdmAngularMomentumZ
    evolve: False
    eccentricity_control: False
    negative_expansion_bc: True
    scheduler: sbatch
    copy_executable: None
    submit_script_template: /home/imendes/codes/spectre/build/bin/python/spectre/support/SubmitTemplate.sh
    submit: True

---

Parallelization:
  ElementDistribution: NumGridPoints

Background: &background
  Binary:
    XCoords: [&x_left -85.71428571428572, &x_right 14.285714285714285]
    CenterOfMassOffset:
      - &y_offset 0.0
      - &z_offset 0.0
    ObjectLeft: &kerr_left
      KerrSchild:
        Mass: &mass_left 0.11714285714285713
        Spin: &spin_left
          - 0.0
          - 0.0
          - 0.0
        Center: [0., 0., 0.]
        Velocity: [0., 0., 0.]
    ObjectRight: &kerr_right
      KerrSchild:
        Mass: &mass_right 0.7028571428571427
        Spin: &spin_right
          - 0.3
          - 0.3
          - 0.3
        Center: [0., 0., 0.]
        Velocity: [0., 0., 0.]
    AngularVelocity: 0.000680001
    Expansion: -0.00448583
    LinearVelocity:
      - 0.0
      - 0.0
      - 0.0
    FalloffWidths:
      - 19.401579969774772
      - 40.59842003022523

InitialGuess: *background

DomainCreator:
  BinaryCompactObject:
    ObjectA:
      InnerRadius: 1.2121420505296412
      OuterRadius: 26.666666666666668
      XCoord: *x_right
      Interior:
        ExciseWithBoundaryCondition:
          ApparentHorizon:
            Center: [*x_right, *y_offset, *z_offset]
            Rotation:
              - -0.11508552148574168
              - -0.11508552148574168
              - -0.11440552048574168
            Lapse: *kerr_right
            NegativeExpansion: *kerr_right
      UseLogarithmicMap: True
    ObjectB:
      InnerRadius: 0.21788571428571427
      OuterRadius: 26.666666666666668
      XCoord: *x_left
      Interior:
        ExciseWithBoundaryCondition:
          ApparentHorizon:
            Center: [*x_left, *y_offset, *z_offset]
            Rotation:
              - -0.0
              - -0.0
              - 0.000680001
            Lapse: *kerr_left
            NegativeExpansion: *kerr_left
      UseLogarithmicMap: True
    CenterOfMassOffset: [*y_offset, *z_offset]
    Envelope:
      Radius: &outer_shell_inner_radius 400.0
      RadialDistribution: Projective
    OuterShell:
      Radius: &outer_radius 1e5
      RadialPartitioning: []
      RadialDistribution: &outer_shell_distribution Inverse
      OpeningAngle: 120.0
      BoundaryCondition: Robin
    UseEquiangularMap: True
    CubeScale: 1.0
    InitialRefinement:
      ObjectAShell:     [1, 1, 1]
      ObjectBShell:     [1, 1, 2]
      ObjectACube:      [1, 1, 1]
      ObjectBCube:      [1, 1, 1]
      Envelope:         [1, 1, 2]
      OuterShell0:       [1, 1, 1]
    # This p-refinement represents a crude manual optimization of the domain. We
    # will need AMR to optimize the domain further.
    InitialGridPoints:
      ObjectAShell:   [13, 13, 17]
      ObjectBShell:   [13, 13, 18]
      ObjectACube:    [13, 13, 14]
      ObjectBCube:    [13, 13, 14]
      Envelope:       [13, 13, 13]
      OuterShell0:     [18, 18, 13]
    TimeDependentMaps:
      InitialTime: 0.
      ExpansionMap: None
      RotationMap: None
      TranslationMap: None
      SkewMap: None
      ShapeMapA:
        LMax: 20
        InitialValues:
          Mass: *mass_right
          Spin: *spin_right
        SizeInitialValues: Auto
        TransitionEndsAtCube: False
      ShapeMapB:
        LMax: 20
        InitialValues:
          Mass: *mass_left
          Spin: *spin_left
        SizeInitialValues: Auto
        TransitionEndsAtCube: False
      GridCenters: None

Amr:
  Verbosity: Verbose
  Criteria: []
  Policies:
    EnforceTwoToOneBalanceInNormalDirection: true
    Isotropy: Anisotropic
    Limits:
      NumGridPoints: Auto
      RefinementLevel: Auto
      ErrorBeyondLimits: False
    AllowCoarsening: True
  Iterations: 1

PhaseChangeAndTriggers: []

Discretization:
  DiscontinuousGalerkin:
    PenaltyParameter: 1.5
    Massive: True
    Quadrature: GaussLobatto
    Formulation: WeakInertial

Observers:
  VolumeFileName: "BbhVolume"
  ReductionFileName: "BbhReductions"

NonlinearSolver:
  NewtonRaphson:
    ConvergenceCriteria:
      MaxIterations: 20
      RelativeResidual: 0.
      AbsoluteResidual: 1.e-8
    SufficientDecrease: 1.e-4
    MaxGlobalizationSteps: 10
    DampingFactor: 1.
    Verbosity: Verbose

LinearSolver:
  Gmres:
    ConvergenceCriteria:
      MaxIterations: 100
      RelativeResidual: 1.e-3
      AbsoluteResidual: 1.e-9
    Verbosity: Quiet

  Multigrid:
    Iterations: 1
    MaxLevels: Auto
    PreSmoothing: True
    PostSmoothingAtBottom: True
    Verbosity: Silent
    OutputVolumeData: False

  SchwarzSmoother:
    MaxOverlap: 2
    Iterations: 3
    Verbosity: Silent
    SubdomainSolver:
      Gmres:
        ConvergenceCriteria:
          MaxIterations: 3
          RelativeResidual: 1.e-4
          AbsoluteResidual: 1.e-10
        Verbosity: Silent
        Restart: None
        Preconditioner:
          MinusLaplacian:
            Solver:
              ExplicitInverse:
                WriteMatrixToFile: None
            BoundaryConditions: Auto
    SkipResets: True
    ObservePerCoreReductions: False

RadiallyCompressedCoordinates:
  InnerRadius: *outer_shell_inner_radius
  OuterRadius: *outer_radius
  Compression: *outer_shell_distribution

EventsAndTriggersAtIterations:
  - Trigger: HasConverged
    Events:
      - ObserveFields:
          SubfileName: VolumeData
          VariablesToObserve:
            - ConformalFactor
            - Lapse
            - Shift
            - ShiftExcess
            - SpatialMetric
            - InverseSpatialMetric
            - SpatialChristoffelSecondKind
            - ExtrinsicCurvature
            - SpatialRicci
            - RadiallyCompressedCoordinates
          InterpolateToMesh: None
          CoordinatesFloatingPointType: Double
          FloatingPointTypes: [Double]
          BlocksToObserve: All
      - ObserveAdmIntegrals

RandomizeInitialGuess: None

ResourceInfo:
  AvoidGlobalProc0: false
  Singletons: Auto

